Unveiling the Cosmic Cradle: clustering and massive star formation in the enigmatic Galactic bubble N59

In this paper, we have conducted an investigation focused on a segment of the $Spitzer$ mid-infrared bubble N59, specifically referred to as R1 within our study. Situated in the inner Galactic plane, this region stands out for its hosting of five 6.7 GHz methanol masers, as well as numerous compact H II regions, massive clumps, filaments, and prominent bright rims. As 6.7 GHz masers are closely linked to the initial phases of high-mass star formation, exploring regions that exhibit a high abundance of these maser detections provides an opportunity to investigate relatively young massive star-forming sites. To characterize the R1 region comprehensively, we utilize multi-wavelength (archival) data from optical to radio wavelengths, together with $^{13}$CO and C$^{18}$O data. Utilizing the $Gaia$ DR3 data, we estimate the distance towards the bubble to be $4.66 \pm 0.70$ kpc. By combining near-infrared (NIR) and mid-infrared (MIR) data, we identify 12 Class I and 8 Class II sources within R1. Furthermore, spectral energy distribution (SED) analysis of selected sources reveals the presence of four embedded high-mass sources with masses ranging from 8.70-14.20 M$_\odot$. We also identified several O and B-type stars from radio continuum analysis. Our molecular study uncovers two distinct molecular clouds in the region, which, although spatially close, occupy different regions in velocity space. We also find indications of a potential hub-filament system fostering star formation within the confines of R1. Finally, we propose that the feedback from the H II regions has led to the formation of prominent Bright Rimmed Clouds (BRC) within our region of interest.

==> plots/KVsH_K_CMD.py <==
from numpy import *
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib.ticker import MultipleLocator 
import math as math  



 
file_to_plot = 'all_IRS9_2.cat'
alldata =  loadtxt(file_to_plot, dtype= [('RA','f8'),('Dec','f8'),('J','f4'),('Jer','f4'),('H','f4'),('Her','f4'), \
                                                  ('K','f4'),('Ker','f4')], skiprows=0)  
#Only for sky file : 
#alldata = alldatasky[(alldatasky['RA']>348.97395)] 
#


#Added for Xray 
#xrayfile = 'I9_xray_0.5tmatch'
#xraydata =  loadtxt(xrayfile, dtype= [('RA','f8'),('Dec','f8'),('J','f4'),('Jer','f4'),('H','f4'),('Her','f4'), \
                                     # ('K','f4'),('Ker','f4')], skiprows=3)  
#


#dwarfs_BB88 = np.loadtxt("dwarfs.BB88", dtype=[('JmH', 'f4'), ('HmK', 'f4')], skiprows=5)
dwarfs_BB88 = np.loadtxt("dwarfs.BB88", dtype=[('JmH', 'f4'), ('HmK', 'f4'), ('JmK', 'f4'), ('KL', 'f4')], skiprows=5)

#giants_BB88 = np.loadtxt("giants.BB88", dtype=[('JmH', 'f4'), ('HmK', 'f4')], skiprows=5)
giants_BB88 = np.loadtxt("giants.BB88", dtype=[('JmH', 'f4'), ('HmK', 'f4'), ('JmK', 'f4'), ('KL', 'f4')], skiprows=5)

mainseqZAMS = loadtxt("bbmain.New.dat.cit", dtype= [('SpType','S4'),('HmKBB','f4'),('HmKCIT','f4'), \
                                                    ('JmHBB','f4'),('JmHCIT','f4'),('MK','f4'),('MJ','f4')], skiprows= 1) 
                                                    
HmKCIT,MK = loadtxt("bb_spec.dat", usecols=(2,5),unpack="True", skiprows= 1) 
spec= loadtxt("bb_spec.dat", usecols=(0),unpack="True", skiprows= 1,dtype=str)  
print(spec)                          
# Sp   HK_bb   HK_cit  JH_bb   JH_cit    MK     MJ


Av = 50 


other_markers = '_IRS9'

#-------------------------------------------------------------------------------

def convert_JmH_CITtoMKO(JmH_CIT) : 
 JmH_MKO = 0.931*JmH_CIT - 0.007 
 return JmH_MKO  

def convert_HmK_CITtoMKO(HmK_CIT, JmH_CIT) :  
 HmK_MKO = 1.026*HmK_CIT + 0.075*JmH_CIT - 0.011*(JmH_CIT + HmK_CIT) - 0.005  
 return HmK_MKO  

def convert_K_CITtoMKO(JmK_CIT, K_CIT) :  
 K_MKO = 1.011*JmK_CIT + K_CIT - 0.024   
 return K_MKO  


def convert_JmH_BBtoMKO(JmH_BB) : 
 JmH_MKO = 0.848*JmH_BB - 0.009 
 return JmH_MKO  

def convert_HmK_BBtoMKO(HmK_BB, JmH_BB) :  
 HmK_MKO = 0.996*HmK_BB + 0.069*JmH_BB - 0.010*(JmH_BB + HmK_BB) - 0.005  
 return HmK_MKO  

def convert_K_BBtoMKO(JmK_BB, K_BB) :  
 K_MKO = 1.010*JmK_BB + K_BB - 0.044   
 return K_MKO  


def convert_HmK_2MASStoCIT(HmKs_2MASS) : 
 HmK_cit = (HmKs_2MASS - 0.028)/1.026  
 return HmK_cit 

def convert_JmH_2MASStoCIT(JmH_2MASS) : 
 JmH_cit = (JmH_2MASS + 0.043)/1.076  
 return JmH_cit 


def convert_HmK_BBto2MASS(HmK_BB) : 
 HmK_2MASS = 0.996*HmK_BB + 0.028  
 return HmK_2MASS  

def convert_JmH_BBto2MASS(JmH_BB) : 
 JmH_2MASS = 0.980*JmH_BB - 0.045  
 return JmH_2MASS  


def reddening_cit(HmK, JmH, Av) :  
 AJ = 0.265*Av 
 AH = 0.155*Av
 AK = 0.090*Av 
 E_HmK = AH-AK 
 E_JmH = AJ-AH 
 a = HmK + E_HmK 
 b = JmH + E_JmH 
 return a,b  


def reddening_rieke85(HmK, JmH, Av) :  
 AJ = 0.282*Av 
 AH = 0.175*Av
 AK = 0.112*Av 
 E_HmK = AH-AK 
 E_JmH = AJ-AH 
 a = HmK + E_HmK 
 b = JmH + E_JmH 
 return a,b  


def ctt_locus_JmH_cit(HmK_cit) : 
 JmH_cit = 0.58*HmK_cit + 0.52 
 return JmH_cit  


def ctt_locus_JmH_mko(HmK_mko) : 
 JmH_mko = 0.32*HmK_mko + 0.54  
 return JmH_mko   

#-------------------------------------------------------------------------------


#MODIFIED to remove sources with J-H<0 from plot 
#
#My Data Points 
i=0
HmK=[] 
JmH=[]  
while (i < len(alldata)) : 
  HmK_temp = (alldata['H'][i]-alldata['K'][i])
  JmH_temp = (alldata['J'][i]-alldata['H'][i])
  if JmH_temp >= 0 : 
    HmK.append( HmK_temp )
    JmH.append( JmH_temp )
  i=i+1
plt.scatter(HmK,JmH,color='black',s=5,edgecolor='none')



#Xray points  
#i=0
#HmK=[] 
#JmH=[]  
#while (i < len(xraydata)) : 
#  HmK.append((xraydata['H'][i]-xraydata['K'][i]))
#  JmH.append((xraydata['J'][i]-xraydata['H'][i]))
#  i=i+1
#plt.scatter(HmK,JmH,color='blue',s=17,marker='x')






#Locus of Dwarfs 
plt.plot(convert_HmK_2MASStoCIT(convert_HmK_BBto2MASS(dwarfs_BB88['HmK'])), convert_JmH_2MASStoCIT(convert_JmH_BBto2MASS(dwarfs_BB88['JmH'])), color='red') 
#print convert_HmK_2MASStoCIT(convert_HmK_BBto2MASS(dwarfs_BB88['HmK'])), convert_JmH_2MASStoCIT(convert_JmH_BBto2MASS(dwarfs_BB88['JmH']))


#Locus of Giants  
#plt.plot(convert_HmK_2MASStoCIT(convert_HmK_BBto2MASS(giants_BB88['HmK'])), convert_HmK_2MASStoCIT(convert_HmK_BBto2MASS(giants_BB88['JmH'])), color='blue') 


#Classical T Tauri Locus 
HmK_1 = 0.4  
JmH_1 = ctt_locus_JmH_cit(HmK_1) 
HmK_2 = 1  
JmH_2 = ctt_locus_JmH_cit(HmK_2) 
#print JmH_1, JmH_2
#slope = (JmH_2-JmH_1)/(HmK_2-HmK_1) 
#intercept = JmH_2 - slope*HmK_2 
#print 'CTT locus = ', slope, intercept 
plt.plot([HmK_1,HmK_2],[JmH_1,JmH_2], linestyle='-', color='blue')
     


#Reddening Vectors 

#Middle Reddening Vector : At the ~ end of dwarfs locus 
HmK_1 = 0.0 
JmH_1 = 0.0    
HmK_2, JmH_2 = reddening_cit(HmK_1,JmH_1,Av) 
#slope = (JmH_2-JmH_1)/(HmK_2-HmK_1) 
#intercept = JmH_2 - slope*HmK_2 
#print 'Middle vector = ', slope, intercept #Slope and intercept of Reddening Vectors. Slope should be same for all Reddening vectors; obviously. 
plt.plot([HmK_1,HmK_2],[JmH_1,JmH_2], linestyle='--', color='green')

#Leftmost Reddening Vector : At the approx turning point 
HmK_1 = 0.245 
JmH_1 = 0.930 
HmK_2, JmH_2 = reddening_cit(HmK_1,JmH_1,Av) 
#slope = (JmH_2-JmH_1)/(HmK_2-HmK_1) 
#intercept = JmH_2 - slope*HmK_2 
#print 'Leftmost vector = ', slope, intercept
plt.plot([HmK_1,HmK_2],[JmH_1,JmH_2], linestyle='--', color='green')

#Rightmost Reddening Vector : Taken from the end point of CTT locus  
HmK_1 = 1 
JmH_1 = 1.1  
HmK_2, JmH_2 = reddening_cit(HmK_1,JmH_1,Av) 
#slope = (JmH_2-JmH_1)/(HmK_2-HmK_1) 
#intercept = JmH_2 - slope*HmK_2 
#print 'Rightmost vector = ', slope, intercept 
plt.plot([HmK_1,HmK_2],[JmH_1,JmH_2], linestyle='--', color='green')





plt.text(2.55, 4.6, 'F', fontsize=13)#,fontweight='light') 
plt.text(2.9, 4.6, 'T', fontsize=13)#,fontweight='light') 
plt.text(3.4, 4.6, 'P', fontsize=13)#,fontweight='light') 

plt.text(-0.3, 4.6, '(b)', fontsize=13) 

#Classical T Tauri Locus 
HmK_1 = 1  
JmH_1 = ctt_locus_JmH_cit(HmK_1) 
HmK_2 = 4  
JmH_2 = ctt_locus_JmH_cit(HmK_2) 
#print JmH_1, JmH_2
#slope = (JmH_2-JmH_1)/(HmK_2-HmK_1) 
#intercept = JmH_2 - slope*HmK_2 
#print 'CTT locus = ', slope, intercept 
plt.plot([HmK_1,HmK_2],[JmH_1,JmH_2], linestyle='-.', color='grey')
     






#Labels, Ticks etc. 
plt.xlabel('H-K')
plt.ylabel('J-H')
plt.title('')
minorLocator = MultipleLocator(0.1) 
plt.axes().xaxis.set_minor_locator(minorLocator)
plt.axes().yaxis.set_minor_locator(minorLocator)
plt.xticks([0,1,2,3,4]) 
plt.xlim( (-0.5,4) ) 
plt.ylim( (-0.5,5) ) 
plt.axes().set_aspect(0.8)

plt.savefig('ccd'+str(other_markers)+'.eps',bbox_inches='tight',pad_inches=0.1)


#-------------------------------------------------------------------------------


#file_to_plot = 'all_IRS13.cat'
#alldata =  loadtxt(file_to_plot, dtype= [('RA','f8'),('Dec','f8'),('J','f4'),('Jer','f4'),('H','f4'),('Her','f4'), \
#                                                  ('K','f4'),('Ker','f4')], skiprows=0)  



plt.clf() 


yaxis_mag = 'K'

#i=0
#HmK=[] 
#ymag=[]  
#while (i < len(alldata)) : 
#  HmK.append((alldata['H'][i]-alldata['K'][i]))
#  ymag.append((alldata[yaxis_mag][i]))
#  i=i+1
#plt.scatter(HmK,ymag,color='black',s=8,edgecolor='none')



#Xray data 
#i=0
#HmK=[] 
#ymag=[]  
#while (i < len(xraydata)) : 
#  HmK.append((xraydata['H'][i]-xraydata['K'][i]))
#  ymag.append((xraydata[yaxis_mag][i]))
#  i=i+1
#plt.scatter(HmK,ymag,color='blue',s=17,marker='x')

Hy, Ky = np.loadtxt('/home/sonu/list2.txt', usecols=(0, 1), unpack=True)
plt.plot(Hy - Ky, Ky, 'k*', markersize=3)#, label="YSOs")
Hy2, Ky2 = np.loadtxt('/home/sonu/YSO_list2_R1.dat', usecols=(11, 13), unpack=True,delimiter=",")
plt.plot(Hy2 - Ky2, Ky2, 'b*', markersize=3, label="YSOs in R1")
plt.legend(fontsize=14)
#loci and reddening lines 
def match_stindex(st) : 
    for i in range(len(spec)) : 
        if spec[i] == st : 
            return i 
    return None 
    



#stype = ('O5','O6','O9','B0','B1','B2','B3','B7','A0','F0','K0') 
stype = ('O6','O9','B0','B1','B2','B3','B7','A0','F0','K0') 
#Avs = (1, 10) 
Avs = (0, 1,10,20,30) 
distance = 4660       #pc 

dist_modulus = 5*(math.log10(distance)) - 5 

#for i in range(len(stype)) : 
#    index = match_stindex(stype[i]) 
#    mK_list = [] 
#    HmK_list = [] 
#    for j in range(len(Avs)) :  
#        mk  = mainseqZAMS['MK'][index] + dist_modulus + 0.090*Avs[j] 
#        HmK_next = mainseqZAMS['HmKCIT'][index] + 0.065*Avs[j]  
#        mK_list.append(mk) 
#        HmK_list.append(HmK_next)           
#    plt.plot(HmK_list, mK_list, linestyle='-', color='black', lw=0.5)  
    #plt.text(HmK_list[0]-0.22, mK_list[0]+0.1, stype[i], fontsize=9)#,fontweight='light') 

    #plt.text(HmK_list[0]-0.22, mK_list[0]+0.1, stype[i], fontsize=9)#,fontweight='light') 
for i in range(len(stype)):
    index = match_stindex(stype[i])
    if index is not None:  # Check if the spectral type is found
        mK_list = [] 
        HmK_list = [] 
        for j in range(len(Avs)):  
            mk = mainseqZAMS['MK'][index] + dist_modulus + 0.090*Avs[j] 
            HmK_next = mainseqZAMS['HmKCIT'][index] + 0.065*Avs[j]  
            mK_list.append(mk) 
            HmK_list.append(HmK_next)           
        plt.plot(HmK_list, mK_list, linestyle='-', color='black', lw=0.5)
        plt.text(HmK_list[0]-0.22, mK_list[0]+0.1, stype[i], fontsize=10)#,fontweight='light') 
    else:
        print(f"Spectral type {stype[i]} not found in the data file.")
for i in range(len(Avs)) : 
    vertical_x = mainseqZAMS['HmKCIT'] + 0.065*Avs[i] 
    vertical_y = mainseqZAMS['MK'] + dist_modulus + 0.090*Avs[i] 
    plt.plot(vertical_x, vertical_y, linestyle='-', color='black', lw=0.5) 
#for i in range(len(stype)) : 
#    index = match_stindex(stype[i])
   # print(index)
#    mK_list = [] 
#    HmK_list = [] 
#    mkbb=[-4.27,-3.63,-3.17,-2.46,-1.79,-1.04,-0.78,-0.31,-0.01,0.65,1.28,1.57,2,2.4,2.99,3.24,3.52,3.94]
#    HmKbb=[-0.039,-0.039,-0.039,-0.029,-0.029,-0.019,-0.01,-0.01,0,0,0.01,0.019,0.029,0.039,0.049,0.049,0.058,0.078]
#    for j in range(len(Avs)) :  
        #mk  = mainseqZAMS['MK'][index] + dist_modulus + 0.090*Avs[j] 
        #HmK_next = mainseqZAMS['HmKCIT'][index] + 0.065*Avs[j]
#        mk=mkbb[i]+dist_modulus + 0.090*Avs[j]
#        HmK_next=HmKbb[i]+ 0.065*Avs[j]
#        mK_list.append(mk) 
#        HmK_list.append(HmK_next)  
   # print(mk)  
Av1mk=[-4.18,-3.54,-3.08,-2.37,-1.7,-0.95,-0.69,-0.22,0.08,0.74,1.37,1.66,2.09,2.49,3.08,3.33,3.61,4.03]
Av1Hk=[0.026,0.026,0.026,0.036,0.036,0.046,0.055,0.055,0.065,0.065,0.075,0.084,0.094,0.104,0.114,0.114,0.123,0.143]
Av10mk=-3.37,-2.73,-2.27,-1.56,-0.89,-0.14,0.12,0.59,0.89,1.55,2.18,2.47,2.9,3.3,3.89,4.14,4.42,4.84
Av10Hk=0.611,0.611,0.611,0.621,0.621,0.631,0.64,0.64,0.65,0.65,0.66,0.669,0.679,0.689,0.699,0.699,0.708,0.728           
#plt.plot(Av1Hk, Av1mk, linestyle='-', color='black', lw=0.5)  
#plt.plot(Av10Hk, Av10mk, linestyle='-', color='black', lw=0.5)  
#plt.text(HmK_list[0]-0.22, mK_list[0]+0.1, stype[i], fontsize=9)#,fontweight='light') 

HKk0,Kk0 = np.loadtxt("ko.dat",delimiter=",",usecols=(0,1),unpack="True")
HKf0,Kf0 = np.loadtxt("f0.dat",delimiter=",",usecols=(0,1),unpack="True")
HKa0,Ka0 = np.loadtxt("a0.dat",delimiter=",",usecols=(0,1),unpack="True")
HKb7,Kb7 = np.loadtxt("b7.dat",delimiter=",",usecols=(0,1),unpack="True")
HKb3,Kb3 = np.loadtxt("b3.dat",delimiter=",",usecols=(0,1),unpack="True")
HKb2,Kb2 = np.loadtxt("b2.dat",delimiter=",",usecols=(0,1),unpack="True")
HKb1,Kb1 = np.loadtxt("b1.dat",delimiter=",",usecols=(0,1),unpack="True")
HKb0,Kb0 = np.loadtxt("b0.dat",delimiter=",",usecols=(0,1),unpack="True")
HKO6,KO6 = np.loadtxt("O6.dat",delimiter=",",usecols=(0,1),unpack="True")
HKO9,KO9 = np.loadtxt("O9.dat",delimiter=",",usecols=(0,1),unpack="True")

# Perform linear regression
coko = np.polyfit(HKk0,Kk0, 1)

# Get the slope and intercept of the line
sko = coko[0]
iko = coko[1]
#for i in range(len(Avs)) : 
#vertical_x = mainseqZAMS['HmKCIT'] + 0.065*Avs[i] 
##vertical_y = mainseqZAMS['MK'] + dist_modulus + 0.090*Avs[i] 
#plt.plot(vertical_x, vertical_y, linestyle='-', color='black', lw=0.5) 


vertical_x1 = Av1Hk
vertical_y1 = Av1mk
vertical_x2 = Av10Hk
vertical_y2 = Av10mk


#plt.plot(vertical_x1, vertical_y1, linestyle='-', color='black', lw=0.5) 
#plt.plot(vertical_x2, vertical_y2, linestyle='-', color='black', lw=0.5) 

# Perform linear regression to find the equation of the line

x_data=Av1Hk
y_data=Av1mk
coefficients = np.polyfit(x_data, y_data, 1)
slope = coefficients[0]
intercept = coefficients[1]

# Define the desired y range
y_range = np.arange(20, 11, -0.1)

# Calculate the corresponding x values using the equation of the line
x_range = (y_range - intercept) / slope

# Plot the given data points
#plt.scatter(x_data, y_data, color='blue', label='Given Data')

# Plot the extrapolated line
#plt.plot(x_range, y_range, color='blue',label="Av=1")

x_data2=Av10Hk
y_data2=Av10mk
coefficients2 = np.polyfit(x_data2, y_data2, 1)
slope2 = coefficients2[0]
intercept2 = coefficients2[1]

# Define the desired y range
y_range2 = np.arange(20, 11, -0.1)

# Calculate the corresponding x values using the equation of the line
x_range2 = (y_range2 - intercept2) / slope2

# Plot the given data points
#plt.scatter(x_data, y_data, color='blue', label='Given Data')

# Plot the extrapolated line
#plt.plot(x_range2, y_range2, color='red',label="Av=10")
plt.legend()

m1=slope
m2=slope2
c1=intercept
c2=intercept2

intersection_x_min = min((c2 - c1) / (m1 - m2), (c1 - c2) / (m2 - m1))
intersection_x_max = max((c2 - c1) / (m1 - m2), (c1 - c2) / (m2 - m1))

HmK = np.array(HmK)

# Filter the x-coordinates of the data within the x-range
points_between_lines = HmK[(HmK > intersection_x_min) & (HmK < intersection_x_max)]

# Count the number of points between the two vertical lines
num_points_between_lines = len(points_between_lines)
print("number : ",num_points_between_lines)
##################################################################################################################################################

ck0 = np.polyfit(HKk0,Kk0, 1)
sk0 = ck0[0]
ik0 = ck0[1]


x_range = np.arange(-25, 1, 0.1)

# Calculate the corresponding y values using the equation of the line
y_rangek0 = sk0 * x_range + ik0

cf0 = np.polyfit(HKf0,Kf0, 1)
sf0 = cf0[0]
if0 = cf0[1]

# Calculate the corresponding x values using the equation of the line

y_rangef0 =sf0*x_range+if0

ca0 = np.polyfit(HKa0,Ka0, 1)
sa0 = ca0[0]
ia0 = ca0[1]

# Calculate the corresponding x values using the equation of the line
y_rangea0 = sa0*x_range+ia0

cb7 = np.polyfit(HKb7,Kb7, 1)
sb7 = cb7[0]
ib7 = cb7[1]

# Calculate the corresponding x values using the equation of the line
y_rangeb7 = sb7*x_range + ib7

cb3 = np.polyfit(HKb3,Kb3, 1)
sb3 = cb3[0]
ib3 = cb3[1]

# Calculate the corresponding x values using the equation of the line
y_rangeb3 = sb3*x_range +ib3

cb2 = np.polyfit(HKb2,Kb2, 1)
sb2 = cb2[0]
ib2 = cb2[1]

# Calculate the corresponding x values using the equation of the line
y_rangeb7 = sb7*x_range + ib7

cb7 = np.polyfit(HKb7,Kb7, 1)
sb7 = cb7[0]
ib7 = cb7[1]

# Calculate the corresponding x values using the equation of the line
y_rangeb2 = sb2*x_range - ib2

cb1 = np.polyfit(HKb1,Kb1, 1)
sb1 = cb1[0]
ib1 = cb1[1]

# Calculate the corresponding x values using the equation of the line
y_rangeb1 = sb1*x_range + ib1
##############################################

cb0 = np.polyfit(HKb0,Kb0, 1)
sb0 = cb0[0]
ib0 = cb0[1]

# Calculate the corresponding x values using the equation of the line
y_rangeb0 = sb0*x_range + ib0
##############################################

cO6 = np.polyfit(HKO6,KO6, 1)
sO6 = cO6[0]
iO6 = cO6[1]

# Calculate the corresponding x values using the equation of the line
y_rangeO6 = sO6*x_range + iO6 
##############################################

cO9 = np.polyfit(HKO9,KO9, 1)
sO9 = cO9[0]
iO9 = cO9[1]

# Calculate the corresponding x values using the equation of the line
y_rangeO9 = sO9*x_range + iO9
##############################################

# Plot the extrapolated line
#plt.plot(x_range, y_rangek0, color='red')
#plt.plot(x_range, y_rangef0, color='red')
#plt.plot(x_range, y_rangea0, color='red')
#plt.plot(x_range, y_rangeb7, color='red')
#plt.plot(x_range, y_rangeb3, color='red')
#plt.plot(x_range, y_rangeb2, color='red')
#plt.plot(x_range, y_rangeb1, color='red')
#plt.plot(x_range, y_rangeb0, color='red')
#plt.plot(x_range, y_rangeO6, color='red')
#plt.plot(x_range, y_rangeO9, color='red')

#plt.plot(HKk0,Kk0,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKf0,Kf0,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKa0,Ka0,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKb7,Kb7,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKb3,Kb3,linestyle='-', color='black', lw=0.5)
#plt.plot(HKb2,Kb2,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKb1,Kb1,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKb0,Kb0,linestyle='-', color='black', lw=0.5)
#plt.plot(HKO6,KO6,linestyle='-', color='black', lw=0.5) 
#plt.plot(HKO9,KO9,linestyle='-', color='black', lw=0.5) 



#plt.text(4., 8.2, '(b)', fontsize=13) 






ax = plt.gca()

# Set the size of tick labels on both axes
ax.tick_params(axis='both', labelsize=12, direction='in') 
plt.xlabel('H-K',fontsize=15)
plt.ylabel(yaxis_mag,fontsize=15)
plt.title('')
#xminorLocator = MultipleLocator(0.1) 
#plt.axes().xaxis.set_minor_locator(xminorLocator)
#yminorLocator = MultipleLocator(0.1) 
#plt.axes().yaxis.set_minor_locator(yminorLocator)
plt.xlim( (-0.5,2.5) ) 
plt.ylim(20, 8)
#plt.ylim( (21,7) ) 
#plt.xticks([0,1,2,3,4,5]) 
#plt.axes().set_aspect(0.357)
plt.show()
plt.legend()
#plt.savefig('cmd_Sonu2'+str(other_markers)+'.eps',bbox_inches='tight',pad_inches=0.1)



